Vocal-Tract Acoustics, Aerodynamics, and Overlap-and-Add Synthesis in DYNARTmo

This paper presents the acoustic and aerodynamic extension of DYNARTmo, a dynamic articulatory model for visualizing and synthesizing speech production. Gestural control trajectories determine vocal-tract geometry, which is converted into an acoustic tube with nasal branching and effective lateral passages. A lumped aerodynamic network relates prescribed glottal motion and pulmonary pressure to airflow and supraglottal pressure storage. Phonatory excitation, oral friction, and glottal aspiration are synthesized as separate contributions. Frame-specific acoustic responses are combined by overlap-and-add, preserving response tails beyond individual control frames. Three German words, ``Tasse'', ``Muse'', and ``Lade'', illustrate the coordination of articulation, pressure, flow, and acoustic sources across vowels, nasals, laterals, fricatives, and plosives. The implementation has been optimized by the author primarily for sound recognizability; independent perceptual evaluation remains outstanding, and fricative-noise naturalness requires further refinement. The model provides an inspectable, articulatorily controlled production plant for future neural simulations of babbling, imitation, and early word acquisition. Further work will improve acoustic realism, reduce empirical source corrections, and extend the sensory information available to developmental learning models.

==> anc/LICENSE_SCOPE.txt <==
LICENCE SCOPE
Copyright (c) 2026 Bernd J. Kröger

ARTICLE AND FIGURES
The article "Vocal-Tract Acoustics, Aerodynamics, and Overlap-and-Add Synthesis
in DYNARTmo", including the article's figures, is licensed under Creative
Commons Attribution 4.0 International (CC BY 4.0):
https://creativecommons.org/licenses/by/4.0/

SEPARATELY LICENSED REFERENCE PACKAGE
The Python reference package and its documentation, examples and numerical
validation data in reference_core/ are excluded from the article's CC BY 4.0
licence. They are covered by the Noncommercial Source Licence supplied as
reference_core/LICENSE. Noncommercial use, modification and redistribution
are allowed under that licence; commercial use requires separate permission.
The package is not unrestricted open-source software.

The licence of the article does not relicense the separately marked software
package. The software licence does not restrict reuse of the article and its
figures under CC BY 4.0, including permitted commercial reuse of the article.

ARXIV DISTRIBUTION
These end-user reuse notices do not limit rights separately granted to arXiv
by the copyright holder under the arXiv submission agreement. This notice is
not a substitute for that agreement, and does not assert acceptance by arXiv
of a separately licensed ancillary package. Confirm that scope when submitting.


==> anc/README.txt <==
Ancillary material for:
Vocal-Tract Acoustics, Aerodynamics, and Overlap-and-Add Synthesis in DYNARTmo
Bernd J. Kröger

Contents:
- reference_core/: Python source package, version 0.1.0, including examples,
  documentation, tests and frozen Dart numerical validation fixtures.
- The word guide is reference_core/WORD_EXAMPLES.md.
- Copyable app inputs are reference_core/examples/word_transcriptions.txt.
- LICENSE_SCOPE.txt identifies the licence boundary.

The Python package and its documentation are licensed under the noncommercial
source licence in reference_core/LICENSE. This is separate from the CC BY 4.0
licence applying to the article and figures. No WAV files, private timelines,
gesture-score files, Flutter source, app UI or utterance-assembly source are
included. Numerical sample arrays are solver validation fixtures, not personal
segment timelines or speech recordings.

Run from reference_core/ with Python >=3.10:
  PYTHONPATH=src python3 -m speech_reference.validation
  PYTHONPATH=src python3 -m unittest discover -s tests -v

The arXiv ancillary copy supplies Python source, not a bundled wheel. It is
usable without Flutter, Dart, the app repository, NumPy or a Python installation
step. Do not mistake the component solver for the app's complete word synthesizer.


==> anc/SHA256SUMS.txt <==
a2de5ee0cb7631e4958d062ba429a63ac3d85b2b273981e6c9525f171010ee4a  anc/LICENSE_SCOPE.txt
66e15c97db9587b413a027cd5c1450d87130f1acd662a0d3c5192e13f2b958f8  anc/README.txt
8525e840f42ddb91ec30fcb688be389d7f9447a732e7155345380c93a3cfaa2e  anc/reference_core/CITATION.cff
561db299f524063967e5cab74c5d49c79a29be86d0bb4c979c057641aa4cddfe  anc/reference_core/LICENSE
7f7300b41ffdb4dad76c6ba119fb3704714a6ed870b571c2cc660b5bbd7cd506  anc/reference_core/MANIFEST.in
f9a623d1927e5c419aff73c3014e2c2be7d31bc933294cfd42007f91f1d37cf3  anc/reference_core/MODEL.md
6048781a2f34a53b6d1238cc8e9cce10c527c12fcdd521a82b98bc6c969af3d5  anc/reference_core/README.md
16da2cdca204ba49a5307fc491d0641ec66ff6c95b32913fc03f2132214144a8  anc/reference_core/VALIDATION.md
33420b15663d7f24d8891b35f85ad91e8071731a03b5346af14aefd7af6a4d73  anc/reference_core/WORD_EXAMPLES.md
93e3d29f233140ae58c3164e228c212ab102a6eb5a9014de8b8c8ad94f14442f  anc/reference_core/examples/single_geometry.py
6eb725e079b1f3b6929a50f17216e4e5a66c444d6b2dedca802a4de8b5609356  anc/reference_core/examples/word_transcriptions.txt
5c4fb506d8aea4da93de8fe033538f19f2e320ab13ed3e01f5949457f76303ea  anc/reference_core/pyproject.toml
ead64242b7db589a3d242789a0529ec3e520a9155581443c648cc59d11d48c2e  anc/reference_core/src/speech_reference/__init__.py
0f23f1cada2cfc3b58c2f059babdea333a9b9fbc61fd9d1bddcdf0e3ca99048c  anc/reference_core/src/speech_reference/aerodynamics.py
8d416cd844a235fa2cdc088a55e7d53f187ac2472ca34bf991d6787c86a05ac5  anc/reference_core/src/speech_reference/validation.py
c8dc94840cde0d2a9074cb7d3c20f9b6549be4f3fda3acf1e5b380febb0f7f76  anc/reference_core/src/speech_reference/waveguide.py
a26262c52b1831931d1d97a25dd409a8c973bb7948e94857583f0e45abd46e5d  anc/reference_core/tests/test_reference.py
5b06c97443f35f1ef775437b1b0d02bb5bfb5a48bc2904567320e35345491b08  anc/reference_core/validation/baseline.json
3d9647a67f04ccad45611933f56f89eb4d767ce4aa265fe4ff85e1ca8eb2c0a4  anc/reference_core/validation/cases.json
256897c18ae6581ffe16dde3651be8d9446f73fc78c480e6a3c3cb6c62255259  anc/reference_core/validation/dart_reference.json
d89dbc7e79615330f3a720f955d98936a8dae68ee6ed1196d27f68a4686093aa  anc/reference_core/validation/report.json
fa91a8e8b0d44a5aa549e4c53f21550557960ec5908526b78e249f166403a66f  main.tex


==> anc/reference_core/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite this software and the accompanying paper once its reference is confirmed."
type: software
title: "Speech Articulation Reference Core"
version: "0.1.0"
authors:
  - family-names: "Kröger"
    given-names: "Bernd J."
abstract: "Single-geometry vocal-tract waveguide acoustics and branched mean-flow reference models."
license: "LicenseRef-Noncommercial-Source"


==> anc/reference_core/LICENSE <==
Speech Articulation Reference Core — Noncommercial Source Licence
Version 1.0, 17 October 2026

Copyright (c) 2026 Bernd J. Kröger.

1. Permission

You may use, study, copy and modify this reference package, and redistribute
original or modified copies, free of charge for noncommercial purposes only.
This permission covers the source code, documentation, example geometries and
validation data supplied in this package, except any separately identified
third-party material.

Noncommercial means not primarily intended for or directed towards commercial
advantage or monetary compensation. Teaching and research qualify only when
the particular use meets this condition. Commercial use, including commercial
redistribution, requires separate permission from Bernd J. Kröger. Contact
details are available at www.speechtrainer.eu.

2. Conditions of redistribution

Retain this licence and the copyright notice with redistributed copies.
Clearly identify modifications and do not present modified versions as the
original implementation. Redistributed modified versions must preserve these
noncommercial conditions for the included code and its modifications. This
does not claim ownership of independent material distributed alongside it.

3. Scope

This licence applies only to the reference package. It grants no rights to
unpublished source code of the Speech Articulation Trainer application,
including its user interface and utterance-level signal assembly. Those
components are not included in this package. Third-party software remains
subject to its own licences.

This is a source-available, noncommercial licence. It is not an unrestricted
open-source licence.

4. Warranty and mandatory rights

To the extent permitted by applicable law, the package is provided as is,
without warranties of merchantability, fitness for a particular purpose,
scientific accuracy or freedom from defects. Independently verify results
before relying on them. No support or updates are promised.

Nothing in this licence excludes or limits rights, remedies, warranties or
liability that cannot lawfully be excluded or limited. Statutory rights remain
unaffected. Rights not expressly granted are reserved, subject to applicable law.


==> anc/reference_core/MANIFEST.in <==
include LICENSE README.md MODEL.md VALIDATION.md CITATION.cff WORD_EXAMPLES.md
recursive-include examples *.py *.txt
recursive-include tests *.py
recursive-include validation *.json


==> anc/reference_core/MODEL.md <==
# Model specification and boundaries

## Geometry, units and state

Areas are in mm²; segment length is 8.5 mm. Pressures are Pa, volume flows
m³/s, time seconds, density kg/m³ and viscosity Pa·s. One waveguide update is
1/40000 s. Geometry is prescribed: no anatomical or articulatory model is
included. All area inputs must be finite and nonnegative; exact zero is a
permitted closure. Invalid configurations raise `ValueError`.

Acoustic segment indices are zero-based in **prefix + oral** order. A nasal
branch attaches after `nasal_junction_index`. For the standalone aerodynamic
network there is no prefix: its junction index refers only to the oral array.
With the two-segment pressure-source prefix, subtract two to convert an
acoustic junction index to an aerodynamic junction index.

The optional acoustic trace contains the first 400 time samples and first 30
segments by default, including warmup. `trace_steps` and `trace_segments` can
change these limits. Rows are sampled after attenuation/filtering and before
the next propagation update. Pressure traces contain acoustic pressure; flow
traces contain signed acoustic net flow, not the quasi-steady branch flows.
`p_tract` is storage pressure plus acoustic probe pressure after exponential
mean removal. `p_tract_aero` is the separate storage-pressure state, updated
only in pressure-driven mode. Glottal trace `ag` is the effective area after
the numerical epsilon floor; unmodified supplied areas are not returned there.

## Aerodynamics

Each open path has Poiseuille resistance
`R = sum(8*pi*mu*dx / A²)` and one effective quadratic constriction loss
`B = rho / (2*Cd²*Amin²)`. Areas and lengths are converted to SI before use.
Here `mu=1.86e-5 Pa·s`, `rho=1.14 kg/m³` and the path-loss coefficient uses
`Cd=0.8`. The positive root of `P=R*U+B*U²` gives outward flow. The shared
pharyngeal path is in series with parallel oral/nasal outlet paths, each
terminating at ambient pressure. Junction pressure uses 24 bisections.

Compliance is `C=max(1e-8 m³, connected_volume)/(rho*350²)`. Only cavity
volume reachable from the glottis before a closure is counted. Nasal volume
is counted only if the junction is reachable and then only until its first
closure. Closed paths have infinite resistance. Any closed nasal segment
turns off the nasal outlet for the resistance network; reachable nasal dead
space can still contribute to compliance. A path's linear resistance has a
minimum of 1 Pa·s/m³, preserving the Dart regularization.

`advance` solves the backward-Euler balance
`C*(Pnew-Pold)/dt = Ug(Pnew)-Uoral(Pnew)-Unasal(Pnew)` with 24 bisections.
`Ug=Cd*Ag*sqrt(2*max(Psub-Pnew,0)/rho)`. Inlet backflow is suppressed.
This is a lumped quasi-steady network with pressure storage, not transient
compressible CFD or a spatially resolved turbulent flow model.

## Acoustics

The state uses bidirectional flow waves `U+` and `U-` per segment, with
`p=Z*(U+ + U-)` and `u=U+ - U-`. Impedance is `Z=1.14*350/A` in SI units;
areas below 1e-6 mm² are replaced by that floor. Ordinary junction reflection
is `(Zright-Zleft)/(Zright+Zleft)`. At a nasal junction, a three-port
admittance balance replaces the ordinary two-port update.

Global attenuation and optional one-pole inner smoothing precede sampling
and scattering. Constriction transmission loss leaves reflection unchanged;
it applies from concatenated segment index 5 and smoothly reaches the chosen
maximum loss between 8 and 1 mm². This absolute index convention is retained
from Dart, including when no prefix is supplied.

The left termination is anechoic for impulse excitations. For pressure/area
excitation it uses the prescribed subglottal pressure and a Bernoulli inlet,
with low-pass acoustic feedback combined by a maximum with storage pressure.
The inlet target-wave relaxation coefficient is 0.10. No vocal-fold mechanical
oscillator is included. `series_linear` and `series_quadratic` optionally
attenuate the boundary inflow; they do not change the mean-network equation.

The lip reflection passes through two low-pass stages and an area-dependent
factor. Nasal termination uses a constant reflection coefficient. The optional
radiated output is `rho/(4*pi*1m) * dU/dt`, with an optional smoothing filter
and gains. Oral and nasal outputs add coherently, with no spatial delay between
outlets. Optional neck-wall radiation is a filtered output branch driven by
pressure near the glottis; it does not load the waveguide. Mouth radiation can
be suppressed at any oral closure without suppressing that wall branch.
Without radiation, `response` is internal acoustic pressure at the chosen probe;
`oral_response` then holds that same probe signal and `nasal_response` is zero.

### Excitation options

- `delta_flow`: one forward flow-wave impulse at the supplied index (default:
  first oral segment). `delta_amp` is a sampled flow amplitude in m³/s.
- `volume_monopole`: equal half-amplitude flow waves in both directions at one
  segment, following the Dart flow-wave convention.
- `pressure_dipole`: opposite travelling pressure impulses across a junction;
  `delta_pressure_pa` is their total prescribed pressure jump.
- `pressure_area`: prescribed `ag_pulse_mm2` and subglottal pressure. A
  two-segment upstream prefix is required. Optional smoothstep warmup ramps
  pressure and area; the first supplied area is used during warmup and the last
  area is held after the supplied series ends. Empty/no area series means zero
  physical aperture (an impedance floor is still applied).

Impulse indices and probe indices are clamped to the valid range, matching
Dart. The port calls the underlying response solver directly. It does not
apply the app's response wrappers, which can adjust glottal geometry, window
responses, resample or choose effective settings before a solver call.

### Defaults (all explicit in validation/cases.json)

| Parameter | Value |
| --- | --- |
| sample rate / segment length | 40000 Hz / 8.5 mm (fixed) |
| lip reflection / loss per step | -0.98 / 0.998 |
| inner-loss alpha | 0.01 |
| radiation gain / alpha | 0 / 0 |
| wall-flow gain / cutoff | 0 / 200 Hz |
| lip-reflection alpha / area scale | 0.1 / 0.3 |
| maximum constriction loss | 0.5 |
| nasal loss / inner-loss alpha | 0.992 / 0.08 |
| nostril reflection / radiation gain | -0.90 / 0.70 |
| inlet discharge coefficient | 0.8 |
| acoustic mean-removal alpha | 0.98 |

These are solver defaults, not a claim about every current Fit preset.
Notably, the Dart waveguide impedance uses 350 m/s but its travel rate and
segment length imply 340 m/s. The port intentionally preserves both values.
Acoustic closures use an epsilon floor, so a nominally closed nasal port is
not mathematically identical to removing the acoustic branch. The mean-flow
network, in contrast, treats closed outlets as exactly closed.

## Exclusions and scientific limits

No UI, recordings, fitting optimizer, gesture timing, anatomical area builder,
word-level synthesis, noise-source calibration, automatic pulse generator or
utterance assembly is included. The pressure/area solver computes one local
response, not the app's procedure for assembling successive responses.

There is no extended resonant subglottal tract, self-oscillating vocal-fold
mechanics or dynamically coupled turbulence-source feedback. Phenomenological
loss/radiation parameters and a lumped mean pressure remain approximations.
Agreement with the Dart implementation establishes a numerical port, not
independent physiological or perceptual validation. Synthetic example areas
must not be interpreted as measured human anatomy.


==> anc/reference_core/README.md <==
# Speech Articulation Reference Core 0.1.0

A standalone Python reference for **single-geometry** vocal-tract acoustics and
branched mean airflow, extracted from Speech Articulation Trainer 5.2.0.
Copyright © 2026 Bernd J. Kröger. Prepared with AI assistance and checked
numerically against the Dart implementation. See `validation/baseline.json`
for the precise source revision, source hashes and tool versions.

**Scope:** reproduce selected component-model calculations. This package does
not reproduce complete words, the app UI, gesture scheduling, fitting or the
app's utterance-level overlap-and-add procedure. It does not include the tuned
frication noise generators, source spectra/calibration, articulation-to-area
conversion or automatic glottal pulse generation. You supply tract areas and,
when needed, a glottal area time series.

**Licence:** free noncommercial use, modification and redistribution under the
included `LICENSE`. Commercial use requires permission. The licence is specific
to this package; the app remains separately licensed. This is source-available
software with a noncommercial restriction, rather than unrestricted open source.

## Run without installing anything

Requires Python **3.10 or newer**. The runtime uses only the Python standard
library; NumPy, Flutter and Dart are not required. From this directory:

```sh
PYTHONPATH=src python3 examples/single_geometry.py --output example_output
PYTHONPATH=src python3 -m speech_reference.validation --report validation/local_report.json
PYTHONPATH=src python3 -m unittest discover -s tests -v
```

The example writes CSV files for oral/nasal pressure responses, a mean-pressure
trajectory and an acoustic spatial trace. It also writes a small numerical
transfer-function table. The example geometries are synthetic demonstrations,
not anatomical measurements or the three publication words. No audio playback
or per-signal normalization is performed.

## Install as a Python package (optional)

From the source directory:

```sh
python3 -m venv .venv
.venv/bin/python -m pip install .
.venv/bin/speech-reference-validate --cases validation/cases.json --reference validation/dart_reference.json
```

Installation from source uses setuptools as a build dependency. When supplied separately, a
wheel can be installed without downloading build dependencies:

```sh
python3 -m pip install /path/to/speech_articulation_reference-0.1.0-py3-none-any.whl
```

The wheel contains the importable library and licence. Use the source archive
for examples, tests, documentation and Dart validation fixtures; pass paths to
those fixtures when running the installed validator from another directory.

## Minimal API

```python
from speech_reference import BranchedTractAerodynamics, Waveguide

network = BranchedTractAerodynamics(
    oral_area_mm2=[100, 100, 80, 30, 100],
    nasal_area_mm2=[50, 80, 100],
    nasal_junction_index=2,
)
print(network.oral_flow(800))   # m³/s at the stated tract pressure, not lung pressure
print(network.nasal_flow(800))

result = Waveguide(
    oral_area_mm2=[100] * 20,
    radiation_gain=1.0,
).simulate(length_steps=512, delta_amp=1e-6)
print(result.response)  # radiated pressure in Pa at 1 m, within this model
```

For pressure-driven excitation, supply `prefix_area_mm2=[tracheal_area,
glottal_area]`, `excitation="pressure_area"`, `subglottal_pa` and
`ag_pulse_mm2`. The supplied pulse replaces the second prefix segment. The
same oral geometry is held throughout the call; only glottal area varies.
No time-varying utterance is assembled. Every call starts fresh acoustic
state. Warmup samples are returned, not silently trimmed.

See `MODEL.md` for units, equations, indexing, defaults and limitations, and
`VALIDATION.md` for what numerical agreement does and does not establish.

## Rule-based publication word examples

`WORD_EXAMPLES.md` explains how to enter Tasse, Muse and Lade under Sound → syll
in Speech Articulation Trainer 5.2.0 and synthesize them directly from its rules.
Copyable input strings are in `examples/word_transcriptions.txt`. No natural
recordings, fitted timelines, gesture scores or synthetic word WAVs are bundled.
The Python library itself does not perform this word-level synthesis.

## Citation

Use `CITATION.cff` for the author and software version. The accompanying manuscript is “Vocal-Tract Acoustics, Aerodynamics, and
Overlap-and-Add Synthesis in DYNARTmo” by Bernd J. Kröger. No arXiv identifier or
DOI has been assigned to it in this package; add those identifiers after they
are issued. Speech Articulation Trainer 5.2.0 is available at
https://speech-articulation-trainer.web.app. The library and its documentation
retain the noncommercial licence in `LICENSE`, independently of the article's
CC BY 4.0 licence.


==> anc/reference_core/VALIDATION.md <==
# Validation and provenance

`validation/cases.json` contains the complete explicit inputs for 9 aerodynamic
and 15 waveguide cases. `validation/dart_reference.json` contains frozen outputs
computed by the Dart model, independently of the Python port.

The private fixture exporter is `tool/reference_core/export_reference_test.dart`
in the app repository. It calls the single-response waveguide and aerodynamic
model directly. It does not call the app's utterance synthesis or UI. The
exporter and app sources are deliberately not included in this archive.
The package is usable without access to the private app repository.

`validation/baseline.json` records source hashes, Git revision and tool versions.
Hashes identify the actual files used even if the working tree differs from the
commit. `validation/report.json` records the shipped Python comparison results.

The validator compares 255,048 numeric values: effective resistances/losses,
compliance, branch flows, implicit pressure trajectories, output signals,
glottal flow and area, probe/storage/subglottal pressures, and spatial acoustic
pressure/flow/area traces. Case names must match, and array dimensions and
fields must match. Nonfinite output is rejected except explicitly expected
infinite resistances encoded as strings in the JSON fixture.

For finite numbers the criterion is:

```
abs(python - dart) <= max(1e-12, 1e-9 * max(abs(python), abs(dart)))
```

This is Python's `math.isclose` criterion. A single maximum absolute error over
all quantities mixes units; very large quadratic resistance coefficients can
have a larger absolute error while agreeing to much better relative precision.
The report's `max_scaled_error` divides each error by its own allowed tolerance;
a value below 1 means that comparison is within tolerance. Exact equality is
not required across language/runtime floating-point implementations.

Cases cover open oral paths, narrow constrictions, closure, open/closed nasal
ports, isolated nasal dead space, shared-path closure, three impulse excitation
modes, pressure-driven glottal input, warmup, held pulse tails, inlet series
losses, radiation, wall radiation and delayed backward propagation. Unit tests
also check flow balance, implicit pressure balance, pressure buildup/release,
repeatability and invalid input handling. This finite suite does not cover all
possible geometries or parameter combinations.

Run from the extracted source archive:

```sh
PYTHONPATH=src python3 -m speech_reference.validation --report validation/local_report.json
PYTHONPATH=src python3 -m unittest discover -s tests -v
```

A return status of zero and `"passed": true` indicate agreement with the frozen
Dart fixtures, not physical validation or reproduction of entire utterances.
Only the Python/toolchain versions in the baseline have been tested locally;
the declared Python 3.10 minimum is based on the language features used.

To reproduce or regenerate the Dart baseline, the owner can run the private
exporter in the matching app checkout:

```sh
flutter test tool/reference_core/export_reference_test.dart --reporter expanded
```

That is a maintainer operation, not a requirement for readers of the archive.
Never replace the Dart reference outputs with Python outputs to make a failed
comparison pass. Source/parameter changes require an explicitly documented new
baseline and a fresh report.


==> anc/reference_core/WORD_EXAMPLES.md <==
# Recreate the word examples in Speech Articulation Trainer

These instructions concern the **application**, version 5.2.0, available at
https://speech-articulation-trainer.web.app. The Python
reference core computes single-geometry acoustic and aerodynamic responses;
it does not synthesize these words or implement the app's utterance assembly.

The examples demonstrate synthesis from the model's rules, without loading a
natural reference signal or a saved segment timeline. They are not examples of
imitation or fitting to a speaker. No natural WAV, saved timeline, gesture score
or synthetic WAV is included in this supplement.

## Enter a transcription

1. Open **Values → Set → App Modes** and enable **+Synthesis**. In this release
   +Synthesis and +Natural switch together. An enabled +Natural button does not
   require a recording and does not itself fit anything to a natural signal.
2. Use a fresh app session without a loaded natural recording or imported
   timeline. Keep the rule-generated timing and articulation unchanged. Check
   that **audio for ... +move** is enabled and the acoustic model is **waveg.**
   under Values → Set. Previously saved synthesis settings can change results;
   switching app modes alone does not reset those settings.
3. Select **Sound → syll** (Syllables). Enter one of the strings below in the
   **Syllable Chain** field, exactly as shown, without surrounding quotes or
   spaces. The initial apostrophe is part of the input. Press **Enter** to apply.
4. Select **Sound → move**. Allow synthesis to finish. If calculation is needed,
   use the control with the tooltip **Calculate Synthetic Speech Signal**.
   Use the speaker control **Play Synthesized Signal** to listen. Articulatory
   animation and audio playback have separate controls.
5. Return to **Sound → syll**, replace the complete input and press Enter before
   calculating the next word.

| German word | Exact input |
| --- | --- |
| Tasse | `'ta.s@#` |
| Muse | `'mu:.z@#` |
| Lade | `'la:.d@#` |

The same copyable inputs are in `examples/word_transcriptions.txt`. Only their
transcription and prosody settings were checked against the author's private
word timelines; no private segment times or recordings were copied here.

## Notation needed for these examples

- Use plain ASCII characters, especially a straight apostrophe `'` and colon `:`.
- A period `.` separates syllables. Each example has two syllables.
- An apostrophe immediately before a syllable marks stress. Here the first
  syllable is stressed. Do not omit the apostrophe.
- `:` lengthens the preceding segment through the app's duration rules. Here
  `u:` and `a:` are long vowels. The mark does not specify a fixed number of
  milliseconds. The parser also accepts `::` for another duration step, but
  none of these three inputs uses it.
- `@` denotes schwa, the final vowel in these examples.
- `s` is voiceless and `z` voiced. Enter Tasse with `s`, not orthographic `ss`.
- The final `#` selects statement intonation. It is a control symbol, not a
  speech sound. The parser requires a final utterance-type symbol.
- Other supported endings are `?` for a question, `-` for continuation, `!` for
  an imperative and `!!` for an exclamation. Use `#` for these examples.

This is the app's supported SAMPA-style input syntax, with additional syllable,
length, stress and utterance-type conventions. It is not an unrestricted IPA
text field or a general orthographic text-to-speech input.

## Relationship to the paper figures

These inputs reproduce the **rule-based workflow**, not a reference-aligned
recording and not a guarantee of sample-identical published figure data. The
existing Tasse figure additionally advances the beginning of the initial /t/
target phase by 25 ms while retaining its release time. That model-timing edit
is independent of natural-signal fitting and is not encoded by `'ta.s@#`.
The basic instructions above deliberately retain the automatic rules.

Perceptual impressions reported by the author are informal observations, not
an independent listening experiment. Neither exact waveform identity with the
figures nor preservation of output across later app versions is claimed.

## Release boundaries

The downloadable Python core, documentation, validation fixtures and these input
instructions form the planned supplement. Natural recordings, fitted timelines
and synthetic word WAVs are not part of it. No Fit → load/time workflow is needed
for this example set. The application URL is given above. No arXiv identifier or archive DOI for
the reference package has been assigned here; add those identifiers after
deposition.


==> anc/reference_core/examples/single_geometry.py <==
"""Write illustrative CSV results from prescribed geometry; no speech assembly."""
import argparse
import cmath
import csv
from dataclasses import asdict
import json
from pathlib import Path
from speech_reference import BranchedTractAerodynamics, Waveguide


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', default='example_output')
    args = parser.parse_args()
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    oral = [100., 90., 80., 70., 60., 50., 40., 30., 20., 80.]
    nasal = [50., 80., 100., 80., 50.]
    model = Waveguide(oral, nasal_area_mm2=nasal, nasal_junction_index=3,
                      radiation_gain=1., radiation_alpha=.2)
    simulation = dict(length_steps=512, delta_amp=1e-6, collect_trace=True)
    r = model.simulate(**simulation)
    with (output / 'impulse_response.csv').open('w', newline='') as f:
        w = csv.writer(f)
        w.writerow(['time_s', 'total_pa', 'oral_pa', 'nasal_pa'])
        w.writerows((i/40000, *v) for i, v in enumerate(zip(r.response, r.oral_response, r.nasal_response)))
    # Explicit finite-response DFT; no external signal-processing library.
    with (output / 'transfer.csv').open('w', newline='') as f:
        w = csv.writer(f)
        w.writerow(['frequency_hz', 'magnitude_pa_per_m3_per_s_impulse', 'phase_rad'])
        for frequency in range(0, 5001, 100):
            h = sum(x * cmath.exp(-2j * cmath.pi * frequency * n / 40000)
                    for n, x in enumerate(r.response)) / simulation['delta_amp']
            w.writerow([frequency, abs(h), cmath.phase(h)])
    with (output / 'acoustic_trace.csv').open('w', newline='') as f:
        w = csv.writer(f)
        w.writerow(['time_s', 'segment_index', 'pressure_pa', 'flow_m3_s', 'area_mm2'])
        for n, (p, u, a) in enumerate(zip(r.pressure_trace, r.flow_trace, r.area_trace)):
            w.writerows((n/40000, k, *v) for k, v in enumerate(zip(p, u, a)))
    network = BranchedTractAerodynamics(oral, nasal_area_mm2=nasal, nasal_junction_index=3)
    p = 0.
    with (output / 'mean_pressure.csv').open('w', newline='') as f:
        w = csv.writer(f)
        w.writerow(['time_s', 'pressure_pa', 'oral_flow_m3_s', 'nasal_flow_m3_s'])
        for i in range(400):
            p = network.advance(pressure_pa=p, subglottal_pa=800., glottal_area_mm2=10.)
            w.writerow([(i+1)/40000, p, network.oral_flow(p), network.nasal_flow(p)])
    (output / 'inputs.json').write_text(json.dumps(dict(waveguide=asdict(model), simulation=simulation,
        aerodynamics=asdict(network), advance=dict(subglottal_pa=800., glottal_area_mm2=10., dt_seconds=1/40000)), indent=2)+'\n')
    print(f'Wrote example CSV files and inputs to {output}')


if __name__ == '__main__':
    main()


==> anc/reference_core/examples/word_transcriptions.txt <==
# Speech Articulation Trainer 5.2.0: rule-based word examples
# Enter only the right-hand string in Sound -> syll (Syllable Chain).
# Press Enter, then open Sound -> move to calculate and listen to synthesis.
# Enable +Synthesis under Values -> Set; +Natural is currently enabled with it,
# but no natural recording needs to be loaded or used.
# These are app inputs, not inputs to the Python single-geometry solver.
#
# Word<TAB>Input (plain ASCII characters; no spaces or quotation marks)
Tasse	'ta.s@#
Muse	'mu:.z@#
Lade	'la:.d@#
#
# . separates syllables; ' before a syllable marks stress.
# : lengthens the preceding segment; @ is schwa.
# # selects statement intonation and is not a spoken sound.
# s is voiceless; z is voiced. Do not type German orthographic double ss.
# See WORD_EXAMPLES.md for the complete short workflow and limitations.


==> anc/reference_core/pyproject.toml <==
[build-system]
requires = ["setuptools>=77"]
build-backend = "setuptools.build_meta"

[project]
name = "speech-articulation-reference"
version = "0.1.0"
description = "Single-geometry acoustic waveguide and branched airflow reference models"
readme = "README.md"
requires-python = ">=3.10"
license = "LicenseRef-Noncommercial-Source"
license-files = ["LICENSE"]
authors = [{name = "Bernd J. Kröger"}]
classifiers = [
  "Programming Language :: Python :: 3",
  "Topic :: Scientific/Engineering :: Physics",
]
dependencies = []

[project.scripts]
speech-reference-validate = "speech_reference.validation:main"

[tool.setuptools.packages.find]
where = ["src"]


==> anc/reference_core/src/speech_reference/__init__.py <==
"""Single-geometry acoustic and aerodynamic reference models."""
from .aerodynamics import BranchedTractAerodynamics
from .waveguide import Waveguide, WaveguideResult

__version__ = '0.1.0'
__all__ = ['BranchedTractAerodynamics', 'Waveguide', 'WaveguideResult']


==> anc/reference_core/src/speech_reference/aerodynamics.py <==
"""Branched quasi-steady mean airflow; areas mm², lengths mm, pressure Pa.

Flow is m³/s, resistance Pa·s/m³, compliance m³/Pa. This is a port of the
app's lumped model, not a spatially resolved CFD solver.
"""
from dataclasses import dataclass
from math import inf, isfinite, pi, sqrt

AREA_EPS_MM2 = 1e-6
AIR_DENSITY_KG_M3 = 1.14
DYNAMIC_VISCOSITY_PA_S = 1.86e-5
SOUND_SPEED_M_S = 350.0


def positive(value, name, allow_zero=False):
    if not isfinite(value) or (value < 0 if allow_zero else value <= 0):
        raise ValueError(f"{name} must be finite and {'nonnegative' if allow_zero else 'positive'}")


def areas(values, name):
    result = tuple(float(v) for v in values)
    for v in result:
        positive(v, name, allow_zero=True)
    return result


@dataclass(frozen=True)
class BranchedTractAerodynamics:
    """Shared path in series with parallel oral and nasal outlets.

    junction_index is zero-based: the nasal branch joins AFTER that oral
    segment. The first nasal area is the port. Any closed nasal segment
    disables the entire nasal outlet for resistance calculations, matching
    Dart. Connected nasal dead-space still contributes to compliance.
    """
    oral_area_mm2: tuple
    segment_length_mm: float = 8.5
    nasal_junction_index: int | None = None
    nasal_area_mm2: tuple = ()

    def __post_init__(self):
        oral = areas(self.oral_area_mm2, 'oral area')
        nasal = areas(self.nasal_area_mm2, 'nasal area')
        positive(self.segment_length_mm, 'segment length')
        if not oral:
            raise ValueError('at least one oral segment is required')
        j = self.nasal_junction_index
        if nasal and (not isinstance(j, int) or isinstance(j, bool) or not 0 <= j < len(oral) - 1):
            raise ValueError('nasal junction must precede the final oral segment')
        object.__setattr__(self, 'oral_area_mm2', oral)
        object.__setattr__(self, 'nasal_area_mm2', nasal)
        enabled = bool(nasal) and j is not None and all(a > AREA_EPS_MM2 for a in nasal)
        shared = oral[:j + 1] if enabled else ()
        downstream = oral[j + 1:] if enabled else oral
        for name, val in {
            'shared_resistance': self.resistance(shared, self.segment_length_mm) if enabled else 0.0,
            'oral_resistance': self.resistance(downstream, self.segment_length_mm),
            'nasal_resistance': self.resistance(nasal, self.segment_length_mm) if enabled else inf,
            'shared_quadratic_loss': self.quadratic_loss(shared) if enabled else 0.0,
            'oral_quadratic_loss': self.quadratic_loss(downstream),
            'nasal_quadratic_loss': self.quadratic_loss(nasal) if enabled else inf,
            'compliance': max(1e-8, self.connected_volume(oral, nasal, j, self.segment_length_mm)) /
                          (AIR_DENSITY_KG_M3 * SOUND_SPEED_M_S ** 2),
        }.items():
            object.__setattr__(self, name, val)

    @staticmethod
    def connected_volume(oral, nasal, junction, dx_mm):
        total = 0.0
        reaches_nose = False
        for k, a in enumerate(oral):
            if a <= AREA_EPS_MM2:
                break
            total += a
            if k == junction:
                reaches_nose = True
        if reaches_nose:
            for a in nasal:
                if a <= AREA_EPS_MM2:
                    break
                total += a
        return total * dx_mm * 1e-9

    @staticmethod
    def resistance(section, length_mm):
        total = 0.0
        for a in section:
            if a <= AREA_EPS_MM2:
                return inf
            total += 8 * pi * DYNAMIC_VISCOSITY_PA_S * length_mm * 1e-3 / (a * 1e-6) ** 2
        return max(total, 1.0)

    @staticmethod
    def quadratic_loss(section):
        if not section:
            return 0.0
        a = min(section)
        return inf if a <= AREA_EPS_MM2 else AIR_DENSITY_KG_M3 / (2 * 0.8 ** 2 * (a * 1e-6) ** 2)

    @staticmethod
    def flow_at_pressure(pressure, resistance, quadratic_loss):
        if pressure <= 0 or resistance == inf or quadratic_loss == inf:
            return 0.0
        return 2 * pressure / (resistance + sqrt(resistance ** 2 + 4 * quadratic_loss * pressure))

    @property
    def outlet_conductance(self):
        return 1 / self.oral_resistance + 1 / self.nasal_resistance

    @property
    def total_resistance(self):
        return inf if self.outlet_conductance == 0 else self.shared_resistance + 1 / self.outlet_conductance

    def junction_pressure(self, pressure_pa):
        if pressure_pa <= 0 or self.shared_resistance == inf or self.outlet_conductance == 0:
            return 0.0
        if self.shared_resistance == 0:
            return pressure_pa
        low, high = 0.0, pressure_pa
        for _ in range(24):
            p = (low + high) / 2
            u = (self.flow_at_pressure(p, self.oral_resistance, self.oral_quadratic_loss) +
                 self.flow_at_pressure(p, self.nasal_resistance, self.nasal_quadratic_loss))
            if p + self.shared_resistance * u + self.shared_quadratic_loss * u * u > pressure_pa:
                high = p
            else:
                low = p
        return (low + high) / 2

    def oral_flow(self, pressure_pa):
        if self.nasal_resistance == inf:
            return self.flow_at_pressure(pressure_pa, self.shared_resistance + self.oral_resistance,
                                         self.shared_quadratic_loss + self.oral_quadratic_loss)
        return self.flow_at_pressure(self.junction_pressure(pressure_pa), self.oral_resistance, self.oral_quadratic_loss)

    def nasal_flow(self, pressure_pa):
        return (0.0 if self.nasal_resistance == inf else
                self.flow_at_pressure(self.junction_pressure(pressure_pa), self.nasal_resistance, self.nasal_quadratic_loss))

    def outflow(self, pressure_pa):
        if self.nasal_resistance == inf:
            return self.oral_flow(pressure_pa)
        p = self.junction_pressure(pressure_pa)
        return (self.flow_at_pressure(p, self.oral_resistance, self.oral_quadratic_loss) +
                self.flow_at_pressure(p, self.nasal_resistance, self.nasal_quadratic_loss))

    def advance(self, *, pressure_pa, subglottal_pa, glottal_area_mm2,
                discharge_coefficient=0.8, dt_seconds=1 / 40000):
        """One implicit backward-Euler step, solved with 24 bisections."""
        for value, name in [(pressure_pa, 'pressure'), (subglottal_pa, 'subglottal pressure'),
                            (glottal_area_mm2, 'glottal area'), (discharge_coefficient, 'discharge coefficient')]:
            positive(value, name, allow_zero=True)
        positive(dt_seconds, 'time step')
        old, ps = max(0.0, pressure_pa), max(0.0, subglottal_pa)
        scale = discharge_coefficient * max(0.0, glottal_area_mm2) * 1e-6 * sqrt(2 / AIR_DENSITY_KG_M3)
        low, high = 0.0, max(old, ps)
        for _ in range(24):
            p = (low + high) / 2
            inflow = scale * sqrt(max(0.0, ps - p))
            if self.compliance / dt_seconds * (p - old) - inflow + self.outflow(p) > 0:
                high = p
            else:
                low = p
        return (low + high) / 2


==> anc/reference_core/src/speech_reference/validation.py <==
"""Numerical comparisons with frozen outputs exported from the Dart baseline."""
import argparse
from dataclasses import asdict
import json
from math import inf, isclose, isfinite
from pathlib import Path
from . import BranchedTractAerodynamics, Waveguide, __version__


def validate(cases_path, reference_path, *, relative_tolerance=1e-9, absolute_tolerance=1e-12):
    cases = json.loads(Path(cases_path).read_text())
    reference = json.loads(Path(reference_path).read_text())
    metrics = {'scalar_comparisons': 0, 'max_absolute_error': 0.0, 'max_absolute_error_path': None, 'max_scaled_error': 0.0}
    failures = []

    def compare(actual, expected, label):
        if isinstance(expected, dict):
            if actual.keys() != expected.keys():
                raise AssertionError(f'{label}: field mismatch')
            for k in expected:
                compare(actual[k], expected[k], f'{label}.{k}')
        elif isinstance(expected, list):
            if len(actual) != len(expected):
                raise AssertionError(f'{label}: length mismatch {len(actual)} != {len(expected)}')
            for i, (a, e) in enumerate(zip(actual, expected)):
                compare(a, e, f'{label}[{i}]')
        else:
            e = inf if expected == 'Infinity' else -inf if expected == '-Infinity' else expected
            metrics['scalar_comparisons'] += 1
            if actual == e:
                return
            if not isfinite(actual) or not isfinite(e):
                failures.append(f'{label}: {actual} != {e}')
                return
            error = abs(actual - e)
            if error > metrics['max_absolute_error']:
                metrics['max_absolute_error'] = error
                metrics['max_absolute_error_path'] = label
            tolerance = max(absolute_tolerance, relative_tolerance * max(abs(actual), abs(e)))
            metrics['max_scaled_error'] = max(metrics['max_scaled_error'], error / tolerance)
            if not isclose(actual, e, rel_tol=relative_tolerance, abs_tol=absolute_tolerance):
                if len(failures) < 30:
                    failures.append(f'{label}: {actual} != {e} (error {error})')

    def refs(section):
        entries = reference[section]
        result = {c['name']: c for c in entries}
        if len(result) != len(entries) or set(result) != {c['name'] for c in cases[section]}:
            raise AssertionError(f'{section}: missing or duplicate case names')
        return result

    aero_refs = refs('aerodynamics')
    for c in cases['aerodynamics']:
        m = BranchedTractAerodynamics(**c['geometry'])
        expected = aero_refs[c['name']]
        properties = {k: getattr(m, k) for k in expected['properties']}
        flows = [dict(junction_pressure=m.junction_pressure(p), oral_flow=m.oral_flow(p),
                      nasal_flow=m.nasal_flow(p), outflow=m.outflow(p)) for p in c['pressures_pa']]
        advance = c['advance'].copy()
        p = advance.pop('pressure_pa')
        trajectory = []
        for _ in range(c['steps']):
            p = m.advance(pressure_pa=p, **advance)
            trajectory.append(p)
        compare(properties, expected['properties'], f"{c['name']}.properties")
        compare(flows, expected['flows'], f"{c['name']}.flows")
        compare(trajectory, expected['pressure_trajectory'], f"{c['name']}.pressure")
    wave_refs = refs('waveguide')
    for c in cases['waveguide']:
        result = Waveguide(**c['geometry']).simulate(**c['simulation'])
        compare(asdict(result), wave_refs[c['name']]['result'], c['name'])
    return dict(package_version=__version__, passed=not failures,
                aerodynamic_cases=len(cases['aerodynamics']), waveguide_cases=len(cases['waveguide']),
                relative_tolerance=relative_tolerance, absolute_tolerance=absolute_tolerance,
                **metrics, failures=failures)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--cases', default='validation/cases.json')
    parser.add_argument('--reference', default='validation/dart_reference.json')
    parser.add_argument('--report', help='optional JSON report output')
    args = parser.parse_args()
    result = validate(args.cases, args.reference)
    output = json.dumps(result, indent=2) + '\n'
    if args.report:
        Path(args.report).write_text(output)
    print(output, end='')
    return 0 if result['passed'] else 1


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/reference_core/src/speech_reference/waveguide.py <==
"""Bidirectional flow-wave model for one prescribed tract geometry.

This module has no utterance scheduler, UI, fitting or audio-assembly code.
The numerical order deliberately follows the Dart single-response solver.
"""
from dataclasses import dataclass, field
from math import exp, isfinite, pi, sqrt
from .aerodynamics import BranchedTractAerodynamics, AREA_EPS_MM2, areas, positive

SAMPLE_RATE_HZ = 40000
SEGMENT_LENGTH_MM = 8.5
IMPEDANCE_RHO_C = 1.14 * 350.0
MEAN_REMOVAL_ALPHA = 0.98
FIRST_CONSTRICTION_SEGMENT = 5


def clamp(value, low, high):
    return min(high, max(low, value))


def smoothstep(x):
    x = clamp(x, 0.0, 1.0)
    return x * x * (3.0 - 2.0 * x)


@dataclass
class WaveguideResult:
    """Response and sample-wise states, including warmup if requested.

    response/oral_response/nasal_response: Pa (internal probe or radiated
    pressure at 1 m); ug: m³/s; ag: effective glottal area mm²;
    p_tract/p_tract_aero/p_sub: Pa. Spatial trace rows contain acoustic
    pressure (Pa), net acoustic flow (m³/s), and effective areas (mm²).
    """
    response: list
    oral_response: list
    nasal_response: list
    ug: list
    ag: list
    p_tract: list
    p_tract_aero: list
    p_sub: list
    pressure_trace: list = field(default_factory=list)
    flow_trace: list = field(default_factory=list)
    area_trace: list = field(default_factory=list)


@dataclass(frozen=True)
class Waveguide:
    """Prescribed oral tract plus optional upstream prefix and nasal branch.

    Without prefix, indices refer to oral_area_mm2. With prefix, acoustic
    indices refer to the concatenated prefix + oral array. pressure_area mode
    requires a two-segment prefix (trachea, glottis); supplied ag_pulse_mm2
    replaces segment 1. A new simulation starts from zero acoustic state.

    The sample rate and segment length are fixed at the Dart baseline values.
    Rho*c for impedances uses c=350 m/s; travel time uses 340 m/s and 8.5 mm.
    This existing model inconsistency is retained for numerical fidelity.
    """
    oral_area_mm2: tuple
    prefix_area_mm2: tuple = ()
    nasal_area_mm2: tuple = ()
    nasal_junction_index: int | None = None
    lip_reflection: float = -0.98
    loss_per_step: float = 0.998
    inner_loss_alpha: float = 0.01
    radiation_gain: float = 0.0
    radiation_alpha: float = 0.0
    neck_wall_flow_gain: float = 0.0
    neck_wall_cutoff_hz: float = 200.0
    lip_reflection_alpha: float = 0.1
    lip_area_scale: float = 0.3
    constriction_max_loss: float = 0.5
    nasal_loss_per_step: float = 0.992
    nasal_inner_loss_alpha: float = 0.08
    nasal_reflection: float = -0.90
    nasal_radiation_gain: float = 0.70

    def __post_init__(self):
        for name in ['oral_area_mm2', 'prefix_area_mm2', 'nasal_area_mm2']:
            object.__setattr__(self, name, areas(getattr(self, name), name))
        if not self.oral_area_mm2:
            raise ValueError('at least one oral segment is required')
        n = len(self.prefix_area_mm2) + len(self.oral_area_mm2)
        j = self.nasal_junction_index
        if self.nasal_area_mm2 and (not isinstance(j, int) or isinstance(j, bool) or
                                    not len(self.prefix_area_mm2) <= j < n - 1):
            raise ValueError('nasal junction must be within oral tract and precede its final segment')
        for name in ['loss_per_step', 'inner_loss_alpha', 'radiation_alpha',
                     'lip_reflection_alpha', 'constriction_max_loss',
                     'nasal_loss_per_step', 'nasal_inner_loss_alpha']:
            v = getattr(self, name)
            if not isfinite(v) or not 0 <= v <= 1:
                raise ValueError(f'{name} must be finite and between 0 and 1')
        for name in ['lip_reflection', 'nasal_reflection']:
            if not isfinite(getattr(self, name)) or abs(getattr(self, name)) > 1:
                raise ValueError(f'{name} must be between -1 and 1')
        for name in ['radiation_gain', 'neck_wall_flow_gain', 'lip_area_scale', 'nasal_radiation_gain']:
            positive(getattr(self, name), name, allow_zero=True)
        positive(self.neck_wall_cutoff_hz, 'wall cutoff')

    def simulate(self, *, length_steps=512, excitation='delta_flow', injection_index=None,
                 delta_amp=1.0, dipole_junction_index=None, delta_pressure_pa=1.0,
                 pressure_probe_index=None, subglottal_pa=0.0, initial_pressure_pa=0.0,
                 ag_pulse_mm2=None, discharge_coefficient=0.8, series_linear=0.0,
                 series_quadratic=0.0, warmup_steps=0, force_no_radiation=False,
                 suppress_mouth_radiation_at_any_closure=False, tract_probe_index=4,
                 collect_trace=False, trace_steps=400, trace_segments=30):
        """Compute a single response; no signal assembly across control frames.

        excitation: delta_flow, volume_monopole, pressure_dipole or pressure_area.
        For impulses, delta_amp is flow-wave amplitude (m³/s), not integrated
        volume. delta_pressure_pa is a pressure jump (Pa). pressure_area uses
        caller-supplied glottal areas and subglottal pressure. Warmup is a
        smoothstep ramp; output includes all warmup samples. Tail area is held.
        trace_steps/trace_segments bound spatial trace storage (starting at 0).
        """
        modes = {'delta_flow', 'volume_monopole', 'pressure_dipole', 'pressure_area'}
        if excitation not in modes:
            raise ValueError(f'excitation must be one of {sorted(modes)}')
        for val, name in [(length_steps, 'length_steps'), (warmup_steps, 'warmup_steps'),
                          (trace_steps, 'trace_steps'), (trace_segments, 'trace_segments')]:
            if not isinstance(val, int) or isinstance(val, bool) or val < 0:
                raise ValueError(f'{name} must be a nonnegative integer')
        for name, value in [('subglottal pressure', subglottal_pa), ('initial pressure', initial_pressure_pa),
                            ('discharge coefficient', discharge_coefficient), ('series linear', series_linear),
                            ('series quadratic', series_quadratic)]:
            positive(value, name, allow_zero=True)
        for val in [delta_amp, delta_pressure_pa]:
            if not isfinite(val):
                raise ValueError('impulse amplitudes must be finite')
        prefix = len(self.prefix_area_mm2)
        area = list(self.prefix_area_mm2 + self.oral_area_mm2)
        nseg, nn = len(area), len(self.nasal_area_mm2)
        for index, name in [(injection_index, 'injection'), (dipole_junction_index, 'dipole junction'),
                            (pressure_probe_index, 'pressure probe'), (tract_probe_index, 'tract probe')]:
            if index is not None and (not isinstance(index, int) or isinstance(index, bool)):
                raise ValueError(f'{name} index must be an integer')
        if excitation == 'pressure_area' and prefix != 2:
            raise ValueError('pressure_area requires a two-segment trachea/glottis prefix')
        if excitation == 'pressure_dipole' and nseg < 2:
            raise ValueError('pressure_dipole requires at least two segments')
        if excitation != 'pressure_area' and ag_pulse_mm2 is not None:
            raise ValueError('glottal-area pulse is only valid for pressure_area')
        ag_pulse = areas(ag_pulse_mm2 or (), 'glottal pulse')
        use_warmup = excitation == 'pressure_area' and warmup_steps > 0
        count = length_steps + (warmup_steps if use_warmup else 0)
        result = WaveguideResult(*([0.0] * count for _ in range(8)))
        zc = [IMPEDANCE_RHO_C / (max(a, 1e-6) * 1e-6) for a in area]
        rj = [(zc[k + 1] - zc[k]) / (zc[k] + zc[k + 1]) for k in range(nseg - 1)]
        nz = [IMPEDANCE_RHO_C / (max(a, 1e-6) * 1e-6) for a in self.nasal_area_mm2]
        nr = [(nz[k + 1] - nz[k]) / (nz[k] + nz[k + 1]) for k in range(nn - 1)]
        up, um, np, nm = [0.0] * nseg, [0.0] * nseg, [0.0] * nn, [0.0] * nn
        lp, lm, nlp, nlm = up.copy(), um.copy(), np.copy(), nm.copy()
        enabled = nn > 0 and self.nasal_junction_index is not None
        j = self.nasal_junction_index
        network = BranchedTractAerodynamics(self.oral_area_mm2, SEGMENT_LENGTH_MM,
                                            j - prefix if enabled else None,
                                            self.nasal_area_mm2 if enabled else ())
        aero_p = initial_pressure_pa
        inlet_lp = probe_mean = 0.0
        prev_u = prev_rad = prev_nu = prev_nrad = wall_u = refl1 = refl2 = 0.0
        inj = clamp(prefix if injection_index is None else injection_index, 0, nseg - 1)
        if excitation == 'delta_flow':
            up[inj] = delta_amp
        elif excitation == 'volume_monopole':
            up[inj] = um[inj] = 0.5 * delta_amp
        elif excitation == 'pressure_dipole':
            q = clamp(prefix if dipole_junction_index is None else dipole_junction_index, 0, nseg - 2)
            um[q] = -0.5 * delta_pressure_pa / zc[q]
            up[q + 1] = 0.5 * delta_pressure_pa / zc[q + 1]

        def filtered(waves, state, alpha):
            for k in range(len(waves)):
                state[k] = alpha * state[k] + (1.0 - alpha) * waves[k]
            return state

        for n in range(count):
            pn = n - warmup_steps if use_warmup else n
            ramp = smoothstep((n + 1) / warmup_steps) if use_warmup and n < warmup_steps else 1.0
            ps = subglottal_pa * ramp
            result.p_sub[n] = ps
            if excitation == 'pressure_area':
                base = ag_pulse[clamp(pn, 0, len(ag_pulse) - 1)] if ag_pulse else 0.0
                ag = base * ramp
                area[1] = max(ag, 1e-6)
                result.ag[n] = area[1]
                aero_p = network.advance(pressure_pa=aero_p, subglottal_pa=ps, glottal_area_mm2=ag,
                                         discharge_coefficient=discharge_coefficient, dt_seconds=1 / SAMPLE_RATE_HZ)
                result.p_tract_aero[n] = aero_p
                zc[1] = IMPEDANCE_RHO_C / (area[1] * 1e-6)
                for k in [0, 1]:
                    rj[k] = (zc[k + 1] - zc[k]) / (zc[k] + zc[k + 1])
            for k in range(nseg):
                up[k] *= self.loss_per_step
                um[k] *= self.loss_per_step
            for k in range(nn):
                np[k] *= self.nasal_loss_per_step
                nm[k] *= self.nasal_loss_per_step
            pe = filtered(up, lp, self.inner_loss_alpha) if self.inner_loss_alpha > 0 else up
            me = filtered(um, lm, self.inner_loss_alpha) if self.inner_loss_alpha > 0 else um
            npe = filtered(np, nlp, clamp(self.nasal_inner_loss_alpha, 0, 0.9999)) if self.nasal_inner_loss_alpha > 0 else np
            nme = filtered(nm, nlm, clamp(self.nasal_inner_loss_alpha, 0, 0.9999)) if self.nasal_inner_loss_alpha > 0 else nm
            probe = clamp(tract_probe_index, 0, nseg - 1)
            pac = zc[probe] * (pe[probe] + me[probe])
            probe_mean = MEAN_REMOVAL_ALPHA * probe_mean + (1 - MEAN_REMOVAL_ALPHA) * pac
            result.p_tract[n] = aero_p + pac - probe_mean
            u_lips = pe[-1] - me[-1]
            u_nose = npe[-1] - nme[-1] if enabled else 0.0
            p2 = zc[2] * (pe[2] + me[2]) if nseg > 2 else 0.0
            if collect_trace and n < trace_steps:
                m = min(nseg, trace_segments)
                result.pressure_trace.append([zc[k] * (pe[k] + me[k]) for k in range(m)])
                result.flow_trace.append([pe[k] - me[k] for k in range(m)])
                result.area_trace.append(area[:m])
            if not force_no_radiation and self.radiation_gain > 0:
                closed = area[-1] <= AREA_EPS_MM2 or (suppress_mouth_radiation_at_any_closure and
                         any(a <= AREA_EPS_MM2 for a in area[prefix:]))
                wa = exp(-2 * pi * clamp(self.neck_wall_cutoff_hz, 1, 0.45 * SAMPLE_RATE_HZ) / SAMPLE_RATE_HZ)
                wall_u = wa * wall_u + (1 - wa) * self.neck_wall_flow_gain * p2
                u = (0.0 if closed else u_lips) + wall_u
                scale = 1.14 / (4 * pi)
                alpha = clamp(self.radiation_alpha, 0, 0.9999)
                y = (1 - alpha) * scale * (u - prev_u) * SAMPLE_RATE_HZ + alpha * prev_rad
                ny = (1 - alpha) * scale * (u_nose - prev_nu) * SAMPLE_RATE_HZ + alpha * prev_nrad
                prev_u, prev_rad, prev_nu, prev_nrad = u, y, u_nose, ny
                result.oral_response[n] = self.radiation_gain * y
                result.nasal_response[n] = self.nasal_radiation_gain * ny if enabled else 0.0
                result.response[n] = result.oral_response[n] + result.nasal_response[n]
            else:
                probe = clamp(nseg - 1 if pressure_probe_index is None else pressure_probe_index, 0, nseg - 1)
                result.response[n] = result.oral_response[n] = zc[probe] * (pe[probe] + me[probe])
            next_p, next_m, next_np, next_nm = [0.0] * nseg, [0.0] * nseg, [0.0] * nn, [0.0] * nn
            for k in range(nseg - 1):
                if enabled and k == j:
                    continue
                a = min(area[k], area[k + 1])
                loss = 1.0 if k < FIRST_CONSTRICTION_SEGMENT or a >= 8.0 else (
                    1.0 - clamp(self.constriction_max_loss, 0, 0.95) * smoothstep((8 - a) / 7))
                r = rj[k]
                next_m[k] += r * pe[k] + loss * (1 + r) * me[k + 1]
                next_p[k + 1] += loss * (1 - r) * pe[k] - r * me[k + 1]
            if enabled:
                admittance = 1 / zc[j] + 1 / zc[j + 1] + 1 / nz[0]
                p = 2 * (pe[j] + me[j + 1] + nme[0]) / admittance
                next_m[j] += p / zc[j] - pe[j]
                next_p[j + 1] += p / zc[j + 1] - me[j + 1]
                next_np[0] += p / nz[0] - nme[0]
                for k in range(nn - 1):
                    r = nr[k]
                    next_nm[k] += r * npe[k] + (1 + r) * nme[k + 1]
                    next_np[k + 1] += (1 - r) * npe[k] - r * nme[k + 1]
                next_nm[-1] += self.nasal_reflection * npe[-1]
            if excitation == 'pressure_area':
                inlet_lp = MEAN_REMOVAL_ALPHA * inlet_lp + (1 - MEAN_REMOVAL_ALPHA) * clamp(p2, 0, ps)
                pin = clamp(max(aero_p, inlet_lp), 0, ps)
                ug = discharge_coefficient * area[1] * 1e-6 * sqrt(2 * max(0.0, ps - pin) / 1.14)
                if series_linear > 0:
                    ug /= 1 + series_linear * abs(ug)
                if series_quadratic > 0:
                    ug /= 1 + series_quadratic * abs(ug) ** 2
                result.ug[n] = ug
                target_p = 0.5 * (ps / zc[0] + ug)
                target_m = 0.5 * (ps / zc[0] - ug)
                next_p[0] = 0.9 * next_p[0] + 0.10 * target_p
                next_m[0] = 0.9 * next_m[0] + 0.10 * target_m
            else:
                next_p[0] = 0.0  # anechoic termination, as in Dart
            raw = self.lip_reflection * pe[-1]
            if self.lip_reflection_alpha > 0:
                a = clamp(self.lip_reflection_alpha, 0, 0.9999)
                refl1 = a * refl1 + (1 - a) * raw
                refl2 = a * refl2 + (1 - a) * refl1
                raw = refl2
            if self.lip_area_scale > 0:
                raw *= 1 / (1 + self.lip_area_scale * area[-1] / 100)
            next_m[-1] += raw
            up, um, np, nm = next_p, next_m, next_np, next_nm
        return result


==> anc/reference_core/tests/test_reference.py <==
from dataclasses import replace
import json
from math import isfinite, sqrt
from pathlib import Path
import unittest
from speech_reference import BranchedTractAerodynamics as Aero, Waveguide
from speech_reference.validation import validate

ROOT = Path(__file__).resolve().parents[1]


class ReferenceTests(unittest.TestCase):
    def test_dart_parity(self):
        result = validate(ROOT / 'validation/cases.json', ROOT / 'validation/dart_reference.json')
        self.assertTrue(result['passed'], result['failures'])
        self.assertGreater(result['scalar_comparisons'], 100000)

    def test_closed_port_matches_no_nose_aerodynamics(self):
        oral = [100.] * 8
        a = Aero(oral)
        b = Aero(oral, nasal_area_mm2=[0., 100., 100.], nasal_junction_index=3)
        self.assertEqual(a.compliance, b.compliance)
        self.assertEqual(a.outflow(800), b.outflow(800))
        self.assertEqual(b.nasal_flow(800), 0)

    def test_flow_balance_and_implicit_storage(self):
        m = Aero([100., 100., 100., 0., 100.], nasal_area_mm2=[60., 100., 50.], nasal_junction_index=2)
        self.assertEqual(m.oral_flow(300), 0)
        self.assertGreater(m.nasal_flow(300), 0)
        self.assertAlmostEqual(m.outflow(300), m.oral_flow(300) + m.nasal_flow(300), places=14)
        old, dt = 100., 1 / 40000
        p = m.advance(pressure_pa=old, subglottal_pa=800., glottal_area_mm2=10., dt_seconds=dt)
        inflow = .8 * 10e-6 * sqrt(2 * (800 - p) / 1.14)
        self.assertLess(abs(m.compliance / dt * (p - old) - inflow + m.outflow(p)), 1e-8)

    def test_closure_builds_pressure_and_release_relaxes(self):
        m = Aero([100., 100., 0.])
        p = 0.
        for _ in range(200):
            p = m.advance(pressure_pa=p, subglottal_pa=800., glottal_area_mm2=10.)
        self.assertGreater(p, 790.)
        open_tract = Aero([100., 100., 100.])
        q = open_tract.advance(pressure_pa=p, subglottal_pa=0., glottal_area_mm2=0.)
        self.assertLess(q, p)

    def test_delayed_backward_propagation(self):
        a = Waveguide([100.] * 24, prefix_area_mm2=[150., 40.], radiation_gain=1.,
                      loss_per_step=1., inner_loss_alpha=0., constriction_max_loss=0.)
        geom = [100.] * 24
        geom[3] = 200.
        b = replace(a, oral_area_mm2=geom)
        args = dict(length_steps=512, excitation='pressure_dipole', dipole_junction_index=18)
        x, y = a.simulate(**args).response, b.simulate(**args).response
        self.assertTrue(all(abs(u - v) < 1e-15 for u, v in zip(x[:20], y[:20])))
        self.assertGreater(max(abs(u-v) for u, v in zip(x, y)), 1e-10)
        probe = a.simulate(length_steps=256, excitation='pressure_dipole', dipole_junction_index=18,
                           pressure_probe_index=1, force_no_radiation=True).response
        self.assertTrue(all(v == 0 for v in probe[:10]))
        self.assertGreater(max(abs(v) for v in probe), 1e-6)

    def test_radiated_branches_sum_and_simulations_do_not_mutate_geometry(self):
        model = Waveguide([100.] * 12, prefix_area_mm2=[150., 2.],
                          nasal_area_mm2=[60., 100., 50.], nasal_junction_index=5, radiation_gain=1.)
        options = dict(length_steps=100, excitation='pressure_area', subglottal_pa=800.,
                       ag_pulse_mm2=[2., 5., 10.], warmup_steps=20)
        a, b = model.simulate(**options), model.simulate(**options)
        self.assertEqual(a, b)
        self.assertEqual(len(a.response), 120)
        for total, oral, nasal in zip(a.response, a.oral_response, a.nasal_response):
            self.assertEqual(total, oral + nasal)
            self.assertTrue(isfinite(total))

    def test_input_validation(self):
        for fn in [lambda: Aero([]), lambda: Aero([float('nan')]), lambda: Aero([100.], segment_length_mm=0),
                   lambda: Aero([1., 2.], nasal_area_mm2=[5.], nasal_junction_index=1),
                   lambda: Waveguide([-1.]), lambda: Waveguide([1.], loss_per_step=1.1),
                   lambda: Waveguide([1.]).simulate(excitation='pressure_area'),
                   lambda: Waveguide([1.]).simulate(excitation='pressure_dipole'),
                   lambda: Waveguide([1.]).simulate(ag_pulse_mm2=[2.]),
                   lambda: Waveguide([1.]).simulate(length_steps=-1)]:
            with self.subTest(fn=fn), self.assertRaises(ValueError):
                fn()


if __name__ == '__main__':
    unittest.main()


==> anc/reference_core/validation/baseline.json <==
{
  "recorded_date": "2026-10-17",
  "app_version": "5.2.0",
  "git_commit": "c3e053e4588511e4ac6694f898fabb2882e18304",
  "source_sha256": {
    "lib/synthesize/branched_tract_aerodynamics.dart": "2197ecfe3ad0ef9fd858ebcef889b303b1f25d629ac080b78e16d73f7a378a19",
    "lib/synthesize/lossy_line.dart": "7ec50889743a9de1e764ffddafb6b040ca64ef3ed9b3b7c9362e00950c171259",
    "lib/constants_acoustics.dart": "7ecd784b96bf745d8180955d12ca3d17f9cb79aeee73cccaf60b85f913909cd6",
    "lib/constants_all.dart": "cb77c9af1a96ab408fe9fe8373b0f1c402a8a12c77ff8250568c0bccf23fd5fa",
    "lib/debug.dart": "24a6755f1f122721333c71c48bc31df907f4ba4bdac8c8e990365b56b704360f",
    "tool/reference_core/export_reference_test.dart": "b08a7a6b313883c817125234d14c1650ed1af0d7ec3cd87d6d1a6213633b20d6"
  },
  "baseline_model_files_match_commit": true,
  "fixture_export_command": "flutter test tool/reference_core/export_reference_test.dart --reporter expanded",
  "dart_version": "Dart SDK version: 3.8.1 (stable) (Wed May 28 00:47:25 2025 -0700) on \"macos_arm64\"",
  "flutter_version": {
    "frameworkVersion": "3.32.2",
    "channel": "stable",
    "repositoryUrl": "https://github.com/flutter/flutter.git",
    "frameworkRevision": "8defaa71a77c16e8547abdbfad2053ce3a6e2d5b",
    "frameworkCommitDate": "2025-06-04 11:02:51 -0700",
    "engineRevision": "109150893958777c8f2215f6cfd3e89e984e8dea",
    "engineCommitDate": "2025-05-30 12:17:36 -0700",
    "dartSdkVersion": "3.8.1",
    "devToolsVersion": "2.45.1",
    "flutterVersion": "3.32.2"
  },
  "python_version": "3.13.2 (main, Feb  4 2025, 14:51:09) [Clang 16.0.0 (clang-1600.0.26.6)]",
  "platform": "macOS-26.7.1-arm64-arm-64bit-Mach-O",
  "fixture_sha256": {
    "report.json": "d89dbc7e79615330f3a720f955d98936a8dae68ee6ed1196d27f68a4686093aa",
    "dart_reference.json": "256897c18ae6581ffe16dde3651be8d9446f73fc78c480e6a3c3cb6c62255259",
    "cases.json": "3d9647a67f04ccad45611933f56f89eb4d767ce4aa265fe4ff85e1ca8eb2c0a4"
  }
}


==> anc/reference_core/validation/cases.json <==
{
  "aerodynamics": [
    {
      "name": "oral_open",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": null,
        "nasal_area_mm2": []
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "nasal_open",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": 2,
        "nasal_area_mm2": [
          60.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ]
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "nasal_closed_port",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": 2,
        "nasal_area_mm2": [
          0.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ]
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "nasal_distal_closure",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": 2,
        "nasal_area_mm2": [
          60.0,
          75.0,
          0.0,
          130.0
        ]
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "oral_closure",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          0.0,
          110.0,
          95.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": null,
        "nasal_area_mm2": []
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "nasal_vents_closure",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          0.0,
          110.0,
          95.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": 2,
        "nasal_area_mm2": [
          60.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ]
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "shared_closure",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          0.0,
          60.0,
          85.0,
          110.0,
          95.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": 2,
        "nasal_area_mm2": [
          60.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ]
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "oral_fricative",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          3.0,
          95.0
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": null,
        "nasal_area_mm2": []
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    },
    {
      "name": "tiny_open",
      "geometry": {
        "oral_area_mm2": [
          2e-06,
          3e-06,
          2e-06
        ],
        "segment_length_mm": 8.5,
        "nasal_junction_index": null,
        "nasal_area_mm2": []
      },
      "pressures_pa": [
        0.0,
        1.0,
        100.0,
        800.0
      ],
      "steps": 120,
      "advance": {
        "pressure_pa": 0.0,
        "subglottal_pa": 800.0,
        "glottal_area_mm2": 12.0,
        "discharge_coefficient": 0.8,
        "dt_seconds": 2.5e-05
      }
    }
  ],
  "waveguide": [
    {
      "name": "oral_delta",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 0.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "delta_flow",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "oral_radiated",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.2,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "delta_flow",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "nasal_radiated",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [
          60.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ],
        "nasal_junction_index": 2,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.2,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "delta_flow",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "nasal_closed_port",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [
          0.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ],
        "nasal_junction_index": 2,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "delta_flow",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "nasal_closed_end",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [
          60.0,
          75.0,
          0.0
        ],
        "nasal_junction_index": 2,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "delta_flow",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "monopole",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "volume_monopole",
        "injection_index": 6,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "dipole",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "pressure_dipole",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": 6,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "rear_a",
      "geometry": {
        "oral_area_mm2": [
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0
        ],
        "prefix_area_mm2": [
          150.0,
          40.0
        ],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 1.0,
        "inner_loss_alpha": 0.0,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.0,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 512,
        "excitation": "pressure_dipole",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": 18,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "rear_b",
      "geometry": {
        "oral_area_mm2": [
          100.0,
          100.0,
          100.0,
          200.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0
        ],
        "prefix_area_mm2": [
          150.0,
          40.0
        ],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 1.0,
        "inner_loss_alpha": 0.0,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.0,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 512,
        "excitation": "pressure_dipole",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": 18,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "upstream_probe",
      "geometry": {
        "oral_area_mm2": [
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0,
          100.0
        ],
        "prefix_area_mm2": [
          150.0,
          40.0
        ],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 0.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "pressure_dipole",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": 18,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": 1,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": true,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "constriction",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          3.0,
          95.0,
          100.0
        ],
        "prefix_area_mm2": [],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "delta_flow",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 0.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": null,
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "pressure_open",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [
          150.0,
          2.0
        ],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.2,
        "neck_wall_flow_gain": 1e-09,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "pressure_area",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 800.0,
        "initial_pressure_pa": 50.0,
        "ag_pulse_mm2": [
          2.0,
          2.2,
          2.4000000000000004,
          2.5999999999999996,
          2.8,
          3.0,
          3.2,
          3.4000000000000004,
          3.5999999999999996,
          3.8,
          4.0,
          4.2,
          4.4,
          4.6,
          4.8,
          5.0,
          5.2,
          5.4,
          5.6,
          5.8,
          6.0,
          6.2,
          6.4,
          6.6,
          6.8,
          7.0,
          7.2,
          7.4,
          7.6,
          7.8,
          8.0,
          8.2,
          8.4,
          8.6,
          8.8,
          9.0,
          9.2,
          9.4,
          9.6,
          9.8,
          10.0,
          9.8,
          9.6,
          9.4,
          9.2,
          9.0,
          8.8,
          8.6,
          8.4,
          8.2,
          8.0,
          7.8,
          7.6,
          7.4,
          7.2,
          7.0,
          6.8,
          6.6,
          6.4,
          6.2,
          6.0,
          5.8,
          5.6,
          5.4,
          5.2,
          5.0,
          4.8,
          4.6,
          4.4,
          4.2,
          4.0,
          3.8,
          3.5999999999999996,
          3.4000000000000004,
          3.2,
          3.0,
          2.8,
          2.5999999999999996,
          2.4000000000000004,
          2.2
        ],
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 30,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": true,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "pressure_closed",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          0.0
        ],
        "prefix_area_mm2": [
          150.0,
          2.0
        ],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.2,
        "neck_wall_flow_gain": 1e-09,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "pressure_area",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 800.0,
        "initial_pressure_pa": 50.0,
        "ag_pulse_mm2": [
          2.0,
          2.2,
          2.4000000000000004,
          2.5999999999999996,
          2.8,
          3.0,
          3.2,
          3.4000000000000004,
          3.5999999999999996,
          3.8,
          4.0,
          4.2,
          4.4,
          4.6,
          4.8,
          5.0,
          5.2,
          5.4,
          5.6,
          5.8,
          6.0,
          6.2,
          6.4,
          6.6,
          6.8,
          7.0,
          7.2,
          7.4,
          7.6,
          7.8,
          8.0,
          8.2,
          8.4,
          8.6,
          8.8,
          9.0,
          9.2,
          9.4,
          9.6,
          9.8,
          10.0,
          9.8,
          9.6,
          9.4,
          9.2,
          9.0,
          8.8,
          8.6,
          8.4,
          8.2,
          8.0,
          7.8,
          7.6,
          7.4,
          7.2,
          7.0,
          6.8,
          6.6,
          6.4,
          6.2,
          6.0,
          5.8,
          5.6,
          5.4,
          5.2,
          5.0,
          4.8,
          4.6,
          4.4,
          4.2,
          4.0,
          3.8,
          3.5999999999999996,
          3.4000000000000004,
          3.2,
          3.0,
          2.8,
          2.5999999999999996,
          2.4000000000000004,
          2.2
        ],
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 30,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": true,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "pressure_nasal",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          0.0
        ],
        "prefix_area_mm2": [
          150.0,
          2.0
        ],
        "nasal_area_mm2": [
          60.0,
          75.0,
          100.0,
          130.0,
          110.0,
          80.0,
          50.0
        ],
        "nasal_junction_index": 4,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.2,
        "neck_wall_flow_gain": 1e-09,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "pressure_area",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 800.0,
        "initial_pressure_pa": 50.0,
        "ag_pulse_mm2": [
          2.0,
          2.2,
          2.4000000000000004,
          2.5999999999999996,
          2.8,
          3.0,
          3.2,
          3.4000000000000004,
          3.5999999999999996,
          3.8,
          4.0,
          4.2,
          4.4,
          4.6,
          4.8,
          5.0,
          5.2,
          5.4,
          5.6,
          5.8,
          6.0,
          6.2,
          6.4,
          6.6,
          6.8,
          7.0,
          7.2,
          7.4,
          7.6,
          7.8,
          8.0,
          8.2,
          8.4,
          8.6,
          8.8,
          9.0,
          9.2,
          9.4,
          9.6,
          9.8,
          10.0,
          9.8,
          9.6,
          9.4,
          9.2,
          9.0,
          8.8,
          8.6,
          8.4,
          8.2,
          8.0,
          7.8,
          7.6,
          7.4,
          7.2,
          7.0,
          6.8,
          6.6,
          6.4,
          6.2,
          6.0,
          5.8,
          5.6,
          5.4,
          5.2,
          5.0,
          4.8,
          4.6,
          4.4,
          4.2,
          4.0,
          3.8,
          3.5999999999999996,
          3.4000000000000004,
          3.2,
          3.0,
          2.8,
          2.5999999999999996,
          2.4000000000000004,
          2.2
        ],
        "discharge_coefficient": 0.8,
        "series_linear": 0.0,
        "series_quadratic": 0.0,
        "warmup_steps": 30,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": true,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    },
    {
      "name": "pressure_no_warmup",
      "geometry": {
        "oral_area_mm2": [
          90.0,
          75.0,
          60.0,
          85.0,
          110.0,
          95.0,
          80.0,
          100.0,
          90.0,
          70.0
        ],
        "prefix_area_mm2": [
          150.0,
          2.0
        ],
        "nasal_area_mm2": [],
        "nasal_junction_index": null,
        "lip_reflection": -0.98,
        "loss_per_step": 0.998,
        "inner_loss_alpha": 0.01,
        "radiation_gain": 1.0,
        "radiation_alpha": 0.0,
        "neck_wall_flow_gain": 0.0,
        "neck_wall_cutoff_hz": 200.0,
        "lip_reflection_alpha": 0.1,
        "lip_area_scale": 0.3,
        "constriction_max_loss": 0.5,
        "nasal_loss_per_step": 0.992,
        "nasal_inner_loss_alpha": 0.08,
        "nasal_reflection": -0.9,
        "nasal_radiation_gain": 0.7
      },
      "simulation": {
        "length_steps": 320,
        "excitation": "pressure_area",
        "injection_index": null,
        "delta_amp": 1e-06,
        "dipole_junction_index": null,
        "delta_pressure_pa": 1.0,
        "pressure_probe_index": null,
        "subglottal_pa": 800.0,
        "initial_pressure_pa": 0.0,
        "ag_pulse_mm2": [
          0.0,
          0.0,
          2.0,
          5.0,
          10.0
        ],
        "discharge_coefficient": 0.8,
        "series_linear": 100.0,
        "series_quadratic": 10000.0,
        "warmup_steps": 0,
        "force_no_radiation": false,
        "suppress_mouth_radiation_at_any_closure": false,
        "tract_probe_index": 4,
        "collect_trace": true,
        "trace_steps": 400,
        "trace_segments": 30
      }
    }
  ]
}


==> anc/reference_core/validation/report.json <==
{
  "package_version": "0.1.0",
  "passed": true,
  "aerodynamic_cases": 9,
  "waveguide_cases": 15,
  "relative_tolerance": 1e-09,
  "absolute_tolerance": 1e-12,
  "scalar_comparisons": 255048,
  "max_absolute_error": 3.0517578125e-05,
  "max_absolute_error_path": "oral_fricative.properties.oral_quadratic_loss",
  "max_scaled_error": 0.08220282931571331,
  "failures": []
}

